LEGO-Anything: Coding Agents for 3D Scene Reconstruction

A 3D scene reconstructed from a single image is most useful when represented not as a rendering or a fixed 3D output, but as an explicit scene program whose execution yields a scene that can be inspected, edited, and queried. We present LEGO-Anything, an Image-to-Code framework in which a coding agent iteratively writes and executes Blender code, inspects scenes and renderings, and revises the program. To evaluate end-to-end scene recovery, we introduce LEGO-Bench, a simulator-grounded benchmark with 208 images from 104 diverse indoor and outdoor scenes. LEGO-Bench separately scores artifact validity, visible-surface geometry, and rendered appearance. Its simulator-grounded design enables extensibility and precise automatic evaluation. Among evaluated agents, GPT-6-astra achieves the strongest overall results, with 53.4% indoor and 39.6% outdoor scores, yet substantial gaps remain between delivering valid scene artifacts and faithfully recovering scene geometry and appearance. Analysis of agent construction trajectories reveals three recurring issues: weak scene initialization, regressive edits during iteration, and unreliable self-evaluation. These findings motivate LEGO-Plugin, a training-free harness plugin for more controlled iterative scene construction, which improves all six evaluated models, with relative gains of up to 62.7% in overall score. Finally, we test whether reconstructed scenes can represent natural images and support vision tasks. In LEGO-World, we derive object detections, instance masks, and relative depth as deterministic queries on scenes reconstructed by GPT-6-astra. These readouts show non-trivial performance across all three tasks but fall well short of specialized vision models, suggesting that program-constructed scenes from current coding agents are a promising but not yet sufficiently precise representation of natural images.

==> anc/appendix_verified_evidence.json <==
{
  "source_project": "LEGO-Anything",
  "verified_on": "2026-09-22",
  "sources": [
    {
      "field": "judge_analysis",
      "path": "results/paper/vlm_stepwise_variable_gap_core_v1/analysis/analysis.json",
      "sha256": "3d086384bdf2b5c58042d876e163725f38e2dd73665e2544cfd5422b65571dd9"
    },
    {
      "field": "cv_standard",
      "path": "results/cv-standard-baselines-v1/summary.json",
      "sha256": "c87bee10936378bafec5b015d8d9c0f3d0179490c30afdb2aaa0546bd6c105af"
    },
    {
      "field": "cv_lego",
      "path": "results/cv-standard-comparison-v1/lego_equal_confidence.json",
      "sha256": "f204c16f0ff5584f412cdc288cc546f751f710d9d4018ee621449f5440685a47"
    },
    {
      "field": "cv_paired",
      "path": "results/cv-direct-comparison-v1/comparison.json",
      "sha256": "8d422d29ea6c27895b6d6bbbb80b77bf2081fe0024d8ddcc6cb6276bd2cd4b93"
    }
  ],
  "judge_analysis": {
    "cell_definition": "exact directional agreement with deterministic metric; both_bad is counted as incorrect",
    "cells": {
      "gpt-5-6-luna::gpt56_luna": {
        "appearance": {
          "accuracy": 0.38333333333333336,
          "balanced_accuracy": 0.395959595959596,
          "confusion": {
            "after": {
              "after": 10,
              "before": 10,
              "tie": 2
            },
            "before": {
              "after": 20,
              "before": 11,
              "tie": 2
            },
            "tie": {
              "after": 1,
              "before": 2,
              "tie": 2
            }
          },
          "correct": 23,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.35,
          "balanced_accuracy": 0.35285629403276464,
          "confusion": {
            "after": {
              "after": 11,
              "before": 8,
              "tie": 2
            },
            "before": {
              "after": 14,
              "before": 4,
              "tie": 4
            },
            "tie": {
              "after": 7,
              "before": 4,
              "tie": 6
            }
          },
          "correct": 21,
          "n": 60
        }
      },
      "gpt-5-6-luna::gpt56_sol": {
        "appearance": {
          "accuracy": 0.43333333333333335,
          "balanced_accuracy": 0.48282828282828283,
          "confusion": {
            "after": {
              "after": 10,
              "before": 11,
              "tie": 1
            },
            "before": {
              "after": 20,
              "before": 13
            },
            "tie": {
              "after": 1,
              "before": 1,
              "tie": 3
            }
          },
          "correct": 26,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.35,
          "balanced_accuracy": 0.33503098208980564,
          "confusion": {
            "after": {
              "after": 11,
              "before": 8,
              "tie": 2
            },
            "before": {
              "after": 11,
              "before": 8,
              "tie": 3
            },
            "tie": {
              "after": 8,
              "before": 7,
              "tie": 2
            }
          },
          "correct": 21,
          "n": 60
        }
      },
      "gpt-5-6-luna::gpt56_terra": {
        "appearance": {
          "accuracy": 0.4166666666666667,
          "balanced_accuracy": 0.4727272727272727,
          "confusion": {
            "after": {
              "after": 10,
              "before": 9,
              "tie": 3
            },
            "before": {
              "after": 21,
              "before": 12
            },
            "tie": {
              "after": 2,
              "tie": 3
            }
          },
          "correct": 25,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.4166666666666667,
          "balanced_accuracy": 0.4111705288175876,
          "confusion": {
            "after": {
              "after": 14,
              "before": 4,
              "tie": 3
            },
            "before": {
              "after": 13,
              "before": 6,
              "tie": 3
            },
            "tie": {
              "after": 7,
              "before": 5,
              "tie": 5
            }
          },
          "correct": 25,
          "n": 60
        }
      },
      "gpt-5-6-luna::gpt6_astra": {
        "appearance": {
          "accuracy": 0.5166666666666667,
          "balanced_accuracy": 0.6464646464646465,
          "confusion": {
            "after": {
              "after": 10,
              "before": 6,
              "tie": 6
            },
            "before": {
              "after": 14,
              "before": 16,
              "tie": 3
            },
            "tie": {
              "tie": 5
            }
          },
          "correct": 31,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.4166666666666667,
          "balanced_accuracy": 0.4141838553603259,
          "confusion": {
            "after": {
              "after": 12,
              "before": 7,
              "tie": 2
            },
            "before": {
              "after": 11,
              "before": 7,
              "tie": 4
            },
            "tie": {
              "after": 7,
              "before": 4,
              "tie": 6
            }
          },
          "correct": 25,
          "n": 60
        }
      },
      "gpt-5-6-luna::overall": {
        "appearance": {
          "accuracy": 0.4375,
          "balanced_accuracy": 0.4994949494949495,
          "confusion": {
            "after": {
              "after": 40,
              "before": 36,
              "tie": 12
            },
            "before": {
              "after": 75,
              "before": 52,
              "tie": 5
            },
            "tie": {
              "after": 4,
              "before": 3,
              "tie": 13
            }
          },
          "correct": 105,
          "n": 240
        },
        "reconstruction": {
          "accuracy": 0.38333333333333336,
          "balanced_accuracy": 0.3783104150751209,
          "confusion": {
            "after": {
              "after": 48,
              "before": 27,
              "tie": 9
            },
            "before": {
              "after": 49,
              "before": 25,
              "tie": 14
            },
            "tie": {
              "after": 29,
              "before": 20,
              "tie": 19
            }
          },
          "correct": 92,
          "n": 240
        }
      },
      "gpt-5-6-sol::gpt56_luna": {
        "appearance": {
          "accuracy": 0.4666666666666667,
          "balanced_accuracy": 0.31417624521072796,
          "confusion": {
            "after": {
              "after": 20,
              "before": 9,
              "tie": 1
            },
            "before": {
              "after": 20,
              "before": 8,
              "both_bad": 1
            },
            "tie": {
              "before": 1
            }
          },
          "correct": 28,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.4666666666666667,
          "balanced_accuracy": 0.375,
          "confusion": {
            "after": {
              "after": 19,
              "before": 5
            },
            "before": {
              "after": 16,
              "before": 9,
              "both_bad": 1,
              "tie": 1
            },
            "tie": {
              "after": 6,
              "before": 3
            }
          },
          "correct": 28,
          "n": 60
        }
      },
      "gpt-5-6-sol::gpt56_sol": {
        "appearance": {
          "accuracy": 0.48333333333333334,
          "balanced_accuracy": 0.32490421455938695,
          "confusion": {
            "after": {
              "after": 22,
              "before": 6,
              "tie": 2
            },
            "before": {
              "after": 18,
              "before": 7,
              "tie": 4
            },
            "tie": {
              "after": 1
            }
          },
          "correct": 29,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.4666666666666667,
          "balanced_accuracy": 0.3703703703703704,
          "confusion": {
            "after": {
              "after": 16,
              "before": 8
            },
            "before": {
              "after": 15,
              "before": 12
            },
            "tie": {
              "after": 6,
              "before": 3
            }
          },
          "correct": 28,
          "n": 60
        }
      },
      "gpt-5-6-sol::gpt56_terra": {
        "appearance": {
          "accuracy": 0.55,
          "balanced_accuracy": 0.3701149425287356,
          "confusion": {
            "after": {
              "after": 24,
              "before": 3,
              "tie": 3
            },
            "before": {
              "after": 17,
              "before": 9,
              "tie": 3
            },
            "tie": {
              "before": 1
            }
          },
          "correct": 33,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.4666666666666667,
          "balanced_accuracy": 0.4243827160493827,
          "confusion": {
            "after": {
              "after": 19,
              "before": 5
            },
            "before": {
              "after": 19,
              "before": 7,
              "tie": 1
            },
            "tie": {
              "after": 5,
              "before": 2,
              "tie": 2
            }
          },
          "correct": 28,
          "n": 60
        }
      },
      "gpt-5-6-sol::gpt6_astra": {
        "appearance": {
          "accuracy": 0.48333333333333334,
          "balanced_accuracy": 0.6467432950191571,
          "confusion": {
            "after": {
              "after": 22,
              "before": 2,
              "tie": 6
            },
            "before": {
              "after": 16,
              "before": 6,
              "tie": 7
            },
            "tie": {
              "tie": 1
            }
          },
          "correct": 29,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.4166666666666667,
          "balanced_accuracy": 0.43209876543209874,
          "confusion": {
            "after": {
              "after": 16,
              "before": 8
            },
            "before": {
              "after": 20,
              "before": 5,
              "tie": 2
            },
            "tie": {
              "after": 4,
              "before": 1,
              "tie": 4
            }
          },
          "correct": 25,
          "n": 60
        }
      },
      "gpt-5-6-sol::overall": {
        "appearance": {
          "accuracy": 0.49583333333333335,
          "balanced_accuracy": 0.4139846743295019,
          "confusion": {
            "after": {
              "after": 88,
              "before": 20,
              "tie": 12
            },
            "before": {
              "after": 71,
              "before": 30,
              "both_bad": 1,
              "tie": 14
            },
            "tie": {
              "after": 1,
              "before": 2,
              "tie": 1
            }
          },
          "correct": 119,
          "n": 240
        },
        "reconstruction": {
          "accuracy": 0.45416666666666666,
          "balanced_accuracy": 0.40046296296296297,
          "confusion": {
            "after": {
              "after": 70,
              "before": 26
            },
            "before": {
              "after": 70,
              "before": 33,
              "both_bad": 1,
              "tie": 4
            },
            "tie": {
              "after": 21,
              "before": 9,
              "tie": 6
            }
          },
          "correct": 109,
          "n": 240
        }
      },
      "gpt-5-6-terra::gpt56_luna": {
        "appearance": {
          "accuracy": 0.55,
          "balanced_accuracy": 0.37672811059907835,
          "confusion": {
            "after": {
              "after": 19,
              "before": 9
            },
            "before": {
              "after": 15,
              "before": 14,
              "tie": 2
            },
            "tie": {
              "after": 1
            }
          },
          "correct": 33,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.43333333333333335,
          "balanced_accuracy": 0.4480181936322287,
          "confusion": {
            "after": {
              "after": 7,
              "before": 4,
              "tie": 3
            },
            "before": {
              "after": 12,
              "before": 10,
              "tie": 5
            },
            "tie": {
              "after": 7,
              "before": 3,
              "tie": 9
            }
          },
          "correct": 26,
          "n": 60
        }
      },
      "gpt-5-6-terra::gpt56_sol": {
        "appearance": {
          "accuracy": 0.7,
          "balanced_accuracy": 0.7995391705069125,
          "confusion": {
            "after": {
              "after": 22,
              "before": 5,
              "tie": 1
            },
            "before": {
              "after": 11,
              "before": 19,
              "tie": 1
            },
            "tie": {
              "tie": 1
            }
          },
          "correct": 42,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.4,
          "balanced_accuracy": 0.4181286549707602,
          "confusion": {
            "after": {
              "after": 7,
              "before": 5,
              "tie": 2
            },
            "before": {
              "after": 15,
              "before": 9,
              "tie": 3
            },
            "tie": {
              "after": 9,
              "before": 2,
              "tie": 8
            }
          },
          "correct": 24,
          "n": 60
        }
      },
      "gpt-5-6-terra::gpt56_terra": {
        "appearance": {
          "accuracy": 0.65,
          "balanced_accuracy": 0.44470046082949305,
          "confusion": {
            "after": {
              "after": 22,
              "before": 5,
              "tie": 1
            },
            "before": {
              "after": 12,
              "before": 17,
              "tie": 2
            },
            "tie": {
              "after": 1
            }
          },
          "correct": 39,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.43333333333333335,
          "balanced_accuracy": 0.45428385779262975,
          "confusion": {
            "after": {
              "after": 8,
              "before": 3,
              "tie": 3
            },
            "before": {
              "after": 15,
              "before": 10,
              "tie": 2
            },
            "tie": {
              "after": 7,
              "before": 4,
              "tie": 8
            }
          },
          "correct": 26,
          "n": 60
        }
      },
      "gpt-5-6-terra::gpt6_astra": {
        "appearance": {
          "accuracy": 0.5833333333333334,
          "balanced_accuracy": 0.7185099846390169,
          "confusion": {
            "after": {
              "after": 17,
              "before": 6,
              "tie": 5
            },
            "before": {
              "after": 9,
              "before": 17,
              "tie": 5
            },
            "tie": {
              "tie": 1
            }
          },
          "correct": 35,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.45,
          "balanced_accuracy": 0.4759584145549058,
          "confusion": {
            "after": {
              "after": 7,
              "before": 4,
              "tie": 3
            },
            "before": {
              "after": 16,
              "before": 8,
              "tie": 3
            },
            "tie": {
              "after": 6,
              "before": 1,
              "tie": 12
            }
          },
          "correct": 27,
          "n": 60
        }
      },
      "gpt-5-6-terra::overall": {
        "appearance": {
          "accuracy": 0.6208333333333333,
          "balanced_accuracy": 0.5848694316436251,
          "confusion": {
            "after": {
              "after": 80,
              "before": 25,
              "tie": 7
            },
            "before": {
              "after": 47,
              "before": 67,
              "tie": 10
            },
            "tie": {
              "after": 2,
              "tie": 2
            }
          },
          "correct": 149,
          "n": 240
        },
        "reconstruction": {
          "accuracy": 0.42916666666666664,
          "balanced_accuracy": 0.4490972802376311,
          "confusion": {
            "after": {
              "after": 29,
              "before": 16,
              "tie": 11
            },
            "before": {
              "after": 58,
              "before": 37,
              "tie": 13
            },
            "tie": {
              "after": 29,
              "before": 10,
              "tie": 37
            }
          },
          "correct": 103,
          "n": 240
        }
      },
      "gpt-6-astra::gpt56_luna": {
        "appearance": {
          "accuracy": 0.7833333333333333,
          "balanced_accuracy": 0.59,
          "confusion": {
            "after": {
              "after": 44,
              "before": 4,
              "tie": 2
            },
            "before": {
              "after": 6,
              "before": 3,
              "both_bad": 1
            }
          },
          "correct": 47,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.5333333333333333,
          "balanced_accuracy": 0.4093701996927803,
          "confusion": {
            "after": {
              "after": 27,
              "before": 2,
              "both_bad": 1,
              "tie": 1
            },
            "before": {
              "after": 12,
              "tie": 3
            },
            "tie": {
              "after": 7,
              "before": 2,
              "tie": 5
            }
          },
          "correct": 32,
          "n": 60
        }
      },
      "gpt-6-astra::gpt56_sol": {
        "appearance": {
          "accuracy": 0.8666666666666667,
          "balanced_accuracy": 0.6799999999999999,
          "confusion": {
            "after": {
              "after": 48,
              "tie": 2
            },
            "before": {
              "after": 5,
              "before": 4,
              "tie": 1
            }
          },
          "correct": 52,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.5833333333333334,
          "balanced_accuracy": 0.42698412698412697,
          "confusion": {
            "after": {
              "after": 31
            },
            "before": {
              "after": 12,
              "before": 1,
              "tie": 2
            },
            "tie": {
              "after": 11,
              "tie": 3
            }
          },
          "correct": 35,
          "n": 60
        }
      },
      "gpt-6-astra::gpt56_terra": {
        "appearance": {
          "accuracy": 0.7666666666666667,
          "balanced_accuracy": 0.58,
          "confusion": {
            "after": {
              "after": 43,
              "before": 4,
              "tie": 3
            },
            "before": {
              "after": 7,
              "before": 3
            }
          },
          "correct": 46,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.5166666666666667,
          "balanced_accuracy": 0.35944700460829493,
          "confusion": {
            "after": {
              "after": 29,
              "before": 2
            },
            "before": {
              "after": 12,
              "tie": 3
            },
            "tie": {
              "after": 7,
              "before": 5,
              "tie": 2
            }
          },
          "correct": 31,
          "n": 60
        }
      },
      "gpt-6-astra::gpt6_astra": {
        "appearance": {
          "accuracy": 0.7666666666666667,
          "balanced_accuracy": 0.54,
          "confusion": {
            "after": {
              "after": 44,
              "before": 1,
              "tie": 5
            },
            "before": {
              "after": 7,
              "before": 2,
              "tie": 1
            }
          },
          "correct": 46,
          "n": 60
        },
        "reconstruction": {
          "accuracy": 0.6166666666666667,
          "balanced_accuracy": 0.4876600102406554,
          "confusion": {
            "after": {
              "after": 30,
              "tie": 1
            },
            "before": {
              "after": 14,
              "before": 1
            },
            "tie": {
              "after": 8,
              "tie": 6
            }
          },
          "correct": 37,
          "n": 60
        }
      },
      "gpt-6-astra::overall": {
        "appearance": {
          "accuracy": 0.7958333333333333,
          "balanced_accuracy": 0.5975,
          "confusion": {
            "after": {
              "after": 179,
              "before": 9,
              "tie": 12
            },
            "before": {
              "after": 25,
              "before": 12,
              "both_bad": 1,
              "tie": 2
            }
          },
          "correct": 191,
          "n": 240
        },
        "reconstruction": {
          "accuracy": 0.5625,
          "balanced_accuracy": 0.4208653353814644,
          "confusion": {
            "after": {
              "after": 117,
              "before": 4,
              "both_bad": 1,
              "tie": 2
            },
            "before": {
              "after": 50,
              "before": 2,
              "tie": 8
            },
            "tie": {
              "after": 33,
              "before": 7,
              "tie": 16
            }
          },
          "correct": 135,
          "n": 240
        }
      },
      "overall::gpt56_luna": {
        "appearance": {
          "accuracy": 0.5458333333333333,
          "balanced_accuracy": 0.4502044880685658,
          "confusion": {
            "after": {
              "after": 93,
              "before": 32,
              "tie": 5
            },
            "before": {
              "after": 61,
              "before": 36,
              "both_bad": 2,
              "tie": 4
            },
            "tie": {
              "after": 2,
              "before": 3,
              "tie": 2
            }
          },
          "correct": 131,
          "n": 240
        },
        "reconstruction": {
          "accuracy": 0.44583333333333336,
          "balanced_accuracy": 0.4342804715686072,
          "confusion": {
            "after": {
              "after": 64,
              "before": 19,
              "both_bad": 1,
              "tie": 6
            },
            "before": {
              "after": 54,
              "before": 23,
              "both_bad": 1,
              "tie": 13
            },
            "tie": {
              "after": 27,
              "before": 12,
              "tie": 20
            }
          },
          "correct": 107,
          "n": 240
        }
      },
      "overall::gpt56_sol": {
        "appearance": {
          "accuracy": 0.6208333333333333,
          "balanced_accuracy": 0.5911732280664319,
          "confusion": {
            "after": {
              "after": 102,
              "before": 22,
              "tie": 6
            },
            "before": {
              "after": 54,
              "before": 43,
              "tie": 6
            },
            "tie": {
              "after": 2,
              "before": 1,
              "tie": 4
            }
          },
          "correct": 149,
          "n": 240
        },
        "reconstruction": {
          "accuracy": 0.45,
          "balanced_accuracy": 0.4240771783144664,
          "confusion": {
            "after": {
              "after": 65,
              "before": 21,
              "tie": 4
            },
            "before": {
              "after": 53,
              "before": 30,
              "tie": 8
            },
            "tie": {
              "after": 34,
              "before": 12,
              "tie": 13
            }
          },
          "correct": 108,
          "n": 240
        }
      },
      "overall::gpt56_terra": {
        "appearance": {
          "accuracy": 0.5958333333333333,
          "balanced_accuracy": 0.5293893808456915,
          "confusion": {
            "after": {
              "after": 99,
              "before": 21,
              "tie": 10
            },
            "before": {
              "after": 57,
              "before": 41,
              "tie": 5
            },
            "tie": {
              "after": 3,
              "before": 1,
              "tie": 3
            }
          },
          "correct": 143,
          "n": 240
        },
        "reconstruction": {
          "accuracy": 0.4583333333333333,
          "balanced_accuracy": 0.4395535412484565,
          "confusion": {
            "after": {
              "after": 70,
              "before": 14,
              "tie": 6
            },
            "before": {
              "after": 59,
              "before": 23,
              "tie": 9
            },
            "tie": {
              "after": 26,
              "before": 16,
              "tie": 17
            }
          },
          "correct": 110,
          "n": 240
        }
      },
      "overall::gpt6_astra": {
        "appearance": {
          "accuracy": 0.5875,
          "balanced_accuracy": 0.7044809559372666,
          "confusion": {
            "after": {
              "after": 93,
              "before": 15,
              "tie": 22
            },
            "before": {
              "after": 46,
              "before": 41,
              "tie": 16
            },
            "tie": {
              "tie": 7
            }
          },
          "correct": 141,
          "n": 240
        },
        "reconstruction": {
          "accuracy": 0.475,
          "balanced_accuracy": 0.4758559080592979,
          "confusion": {
            "after": {
              "after": 65,
              "before": 19,
              "tie": 6
            },
            "before": {
              "after": 61,
              "before": 21,
              "tie": 9
            },
            "tie": {
              "after": 25,
              "before": 6,
              "tie": 28
            }
          },
          "correct": 114,
          "n": 240
        }
      },
      "overall::overall": {
        "appearance": {
          "accuracy": 0.5875,
          "balanced_accuracy": 0.5688120132294889,
          "confusion": {
            "after": {
              "after": 387,
              "before": 90,
              "tie": 43
            },
            "before": {
              "after": 218,
              "before": 161,
              "both_bad": 2,
              "tie": 31
            },
            "tie": {
              "after": 7,
              "before": 5,
              "tie": 16
            }
          },
          "correct": 564,
          "n": 960
        },
        "reconstruction": {
          "accuracy": 0.45729166666666665,
          "balanced_accuracy": 0.443441774797707,
          "confusion": {
            "after": {
              "after": 264,
              "before": 73,
              "both_bad": 1,
              "tie": 22
            },
            "before": {
              "after": 227,
              "before": 97,
              "both_bad": 1,
              "tie": 39
            },
            "tie": {
              "after": 112,
              "before": 46,
              "tie": 78
            }
          },
          "correct": 439,
          "n": 960
        }
      }
    },
    "epsilon": 1e-06,
    "generated_at": "2026-09-14T17:04:27.883978+00:00",
    "metric_direction_counts": {
      "gpt-5-6-luna": {
        "appearance": {
          "after": 22,
          "before": 33,
          "tie": 5
        },
        "reconstruction": {
          "after": 21,
          "before": 22,
          "tie": 17
        }
      },
      "gpt-5-6-sol": {
        "appearance": {
          "after": 30,
          "before": 29,
          "tie": 1
        },
        "reconstruction": {
          "after": 24,
          "before": 27,
          "tie": 9
        }
      },
      "gpt-5-6-terra": {
        "appearance": {
          "after": 28,
          "before": 31,
          "tie": 1
        },
        "reconstruction": {
          "after": 14,
          "before": 27,
          "tie": 19
        }
      },
      "gpt-6-astra": {
        "appearance": {
          "after": 50,
          "before": 10
        },
        "reconstruction": {
          "after": 31,
          "before": 15,
          "tie": 14
        }
      },
      "overall": {
        "appearance": {
          "after": 130,
          "before": 103,
          "tie": 7
        },
        "reconstruction": {
          "after": 90,
          "before": 91,
          "tie": 59
        }
      }
    },
    "order_swap_consistency": {
      "gpt56_luna": {
        "appearance": {
          "consistent": 15,
          "n": 24,
          "rate": 0.625
        },
        "reconstruction": {
          "consistent": 16,
          "n": 24,
          "rate": 0.6666666666666666
        }
      },
      "gpt56_sol": {
        "appearance": {
          "consistent": 18,
          "n": 24,
          "rate": 0.75
        },
        "reconstruction": {
          "consistent": 18,
          "n": 24,
          "rate": 0.75
        }
      },
      "gpt56_terra": {
        "appearance": {
          "consistent": 14,
          "n": 24,
          "rate": 0.5833333333333334
        },
        "reconstruction": {
          "consistent": 15,
          "n": 24,
          "rate": 0.625
        }
      },
      "gpt6_astra": {
        "appearance": {
          "consistent": 19,
          "n": 24,
          "rate": 0.7916666666666666
        },
        "reconstruction": {
          "consistent": 18,
          "n": 24,
          "rate": 0.75
        }
      }
    },
    "pair_count": 240,
    "primary_judgment_count": 960,
    "schema_version": "lego_bench_vlm_stepwise_variable_gap_core_analysis_v1"
  },
  "cv_standard": {
    "schema_version": "standard_cv_baselines_v1",
    "coco100": {
      "schema_version": "official_coco_bbox_metrics_v1",
      "evaluator": "pycocotools.cocoeval.COCOeval",
      "image_count": 100,
      "detection_count": 10000,
      "metrics": {
        "AP": 0.5987759203641626,
        "AP50": 0.7470874043324867,
        "AP75": 0.6596100395833886,
        "AP_small": 0.3624737314025891,
        "AP_medium": 0.6471576617012241,
        "AP_large": 0.6634547874237535,
        "AR_max1": 0.47225486228747093,
        "AR_max10": 0.7026621735752171,
        "AR_max100": 0.7366462663745272,
        "AR_small": 0.5078014270998727,
        "AR_medium": 0.7735578002244669,
        "AR_large": 0.8243762741783104
      },
      "evaluator_output": "loading annotations into memory...\nDone (t=0.01s)\ncreating index...\nindex created!\nLoading and preparing results...\nDONE (t=0.01s)\ncreating index...\nindex created!\nRunning per image evaluation...\nEvaluate annotation type *bbox*\nDONE (t=0.81s).\nAccumulating evaluation results...\nDONE (t=0.44s).\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=   all | maxDets=100 ] = 0.599\n Average Precision  (AP) @[ IoU=0.50      | area=   all | maxDets=100 ] = 0.747\n Average Precision  (AP) @[ IoU=0.75      | area=   all | maxDets=100 ] = 0.660\n Average Precision  (AP) @[ IoU=0.50:0.95 | area= small | maxDets=100 ] = 0.362\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=medium | maxDets=100 ] = 0.647\n Average Precision  (AP) @[ IoU=0.50:0.95 | area= large | maxDets=100 ] = 0.663\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=   all | maxDets=  1 ] = 0.472\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=   all | maxDets= 10 ] = 0.703\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=   all | maxDets=100 ] = 0.737\n Average Recall     (AR) @[ IoU=0.50:0.95 | area= small | maxDets=100 ] = 0.508\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=medium | maxDets=100 ] = 0.774\n Average Recall     (AR) @[ IoU=0.50:0.95 | area= large | maxDets=100 ] = 0.824\n"
    },
    "lvis100": {
      "schema_version": "official_lvis_mask_metrics_v1",
      "evaluator": "lvis.LVISEval",
      "image_count": 100,
      "detection_count": 30000,
      "max_detections_per_image": 300,
      "metrics": {
        "AP": 0.5395968601687443,
        "AP50": 0.7441584809886277,
        "AP75": 0.5835842602775665,
        "APs": 0.41527134240384184,
        "APm": 0.6672265997383303,
        "APl": 0.8083779518260792,
        "APr": 0.135973597359736,
        "APc": 0.5587854570164593,
        "APf": 0.5399898404550278,
        "AR@300": 0.5823131685654737,
        "ARs@300": 0.45384561865369094,
        "ARm@300": 0.707417592069766,
        "ARl@300": 0.8221014492753623
      },
      "evaluator_output": " Average Precision  (AP) @[ IoU=0.50:0.95 | area=   all | maxDets=300 catIds=all] = 0.540\n Average Precision  (AP) @[ IoU=0.50      | area=   all | maxDets=300 catIds=all] = 0.744\n Average Precision  (AP) @[ IoU=0.75      | area=   all | maxDets=300 catIds=all] = 0.584\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=     s | maxDets=300 catIds=all] = 0.415\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=     m | maxDets=300 catIds=all] = 0.667\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=     l | maxDets=300 catIds=all] = 0.808\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=   all | maxDets=300 catIds=  r] = 0.136\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=   all | maxDets=300 catIds=  c] = 0.559\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=   all | maxDets=300 catIds=  f] = 0.540\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=   all | maxDets=300 catIds=all] = 0.582\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=     s | maxDets=300 catIds=all] = 0.454\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=     m | maxDets=300 catIds=all] = 0.707\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=     l | maxDets=300 catIds=all] = 0.822\n"
    },
    "eth3d100": {
      "schema_version": "relative_depth_standard_metrics_v1",
      "evaluator": "frozen ETH3D relative-depth verifier",
      "image_count": 100,
      "metrics": {
        "relative_abs_rel": 0.07833708585746117,
        "relative_rmse": 1.0940981003756127,
        "relative_rmse_log": 0.12028662182844961,
        "relative_delta1": 0.939039552285998,
        "relative_delta2": 0.9759350605577128,
        "relative_delta3": 0.9912034085022511
      }
    }
  },
  "cv_lego": {
    "schema_version": "lego_equal_confidence_standard_metrics_v1",
    "system": "GPT-6 Astra + LEGO-Anything",
    "coco100": {
      "schema_version": "lego_equal_confidence_coco_bbox_v1",
      "confidence_policy": "all predictions assigned score=1.0",
      "tie_order": "image_id, category_id, deterministic mask/bbox payload",
      "image_count": 100,
      "scored_trial_count": 94,
      "detection_count": 975,
      "metrics": {
        "AP": 0.3013821296278691,
        "AP50": 0.45960506834363685,
        "AP75": 0.3094419727458697,
        "AP_small": 0.09145672680791833,
        "AP_medium": 0.2900837888907248,
        "AP_large": 0.4905159970742454,
        "AR_max1": 0.2895322688583558,
        "AR_max10": 0.36437668410494495,
        "AR_max100": 0.36839701642962513,
        "AR_small": 0.12498040607528776,
        "AR_medium": 0.35269107744107747,
        "AR_large": 0.5617861286526445
      },
      "evaluator_output": "Loading and preparing results...\nDONE (t=0.00s)\ncreating index...\nindex created!\nRunning per image evaluation...\nEvaluate annotation type *bbox*\nDONE (t=0.25s).\nAccumulating evaluation results...\nDONE (t=0.29s).\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=   all | maxDets=100 ] = 0.301\n Average Precision  (AP) @[ IoU=0.50      | area=   all | maxDets=100 ] = 0.460\n Average Precision  (AP) @[ IoU=0.75      | area=   all | maxDets=100 ] = 0.309\n Average Precision  (AP) @[ IoU=0.50:0.95 | area= small | maxDets=100 ] = 0.091\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=medium | maxDets=100 ] = 0.290\n Average Precision  (AP) @[ IoU=0.50:0.95 | area= large | maxDets=100 ] = 0.491\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=   all | maxDets=  1 ] = 0.290\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=   all | maxDets= 10 ] = 0.364\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=   all | maxDets=100 ] = 0.368\n Average Recall     (AR) @[ IoU=0.50:0.95 | area= small | maxDets=100 ] = 0.125\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=medium | maxDets=100 ] = 0.353\n Average Recall     (AR) @[ IoU=0.50:0.95 | area= large | maxDets=100 ] = 0.562\n"
    },
    "lvis100": {
      "schema_version": "lego_equal_confidence_lvis_mask_v1",
      "confidence_policy": "all predictions assigned score=1.0",
      "tie_order": "image_id, category_id, deterministic mask payload",
      "image_count": 100,
      "scored_trial_count": 94,
      "detection_count": 1904,
      "max_detections_per_image": 300,
      "metrics": {
        "AP": 0.14753761872458632,
        "AP50": 0.28805279189857175,
        "AP75": 0.1396021382102432,
        "APs": 0.04559586233362542,
        "APm": 0.16178729270442568,
        "APl": 0.3959683644347871,
        "APr": 0.0,
        "APc": 0.16888142429567254,
        "APf": 0.1464446894048712,
        "AR@300": 0.15678716694316197,
        "ARs@300": 0.04881286224500119,
        "ARm@300": 0.17038885751929228,
        "ARl@300": 0.408816425120773
      },
      "evaluator_output": " Average Precision  (AP) @[ IoU=0.50:0.95 | area=   all | maxDets=300 catIds=all] = 0.148\n Average Precision  (AP) @[ IoU=0.50      | area=   all | maxDets=300 catIds=all] = 0.288\n Average Precision  (AP) @[ IoU=0.75      | area=   all | maxDets=300 catIds=all] = 0.140\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=     s | maxDets=300 catIds=all] = 0.046\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=     m | maxDets=300 catIds=all] = 0.162\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=     l | maxDets=300 catIds=all] = 0.396\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=   all | maxDets=300 catIds=  r] = 0.000\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=   all | maxDets=300 catIds=  c] = 0.169\n Average Precision  (AP) @[ IoU=0.50:0.95 | area=   all | maxDets=300 catIds=  f] = 0.146\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=   all | maxDets=300 catIds=all] = 0.157\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=     s | maxDets=300 catIds=all] = 0.049\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=     m | maxDets=300 catIds=all] = 0.170\n Average Recall     (AR) @[ IoU=0.50:0.95 | area=     l | maxDets=300 catIds=all] = 0.409\n"
    }
  },
  "cv_paired": {
    "schema_version": "cv_direct_vs_lego_comparison_v1",
    "lego_system": "GPT-6 Astra + LEGO-Anything",
    "comparison_protocol": "paired quality-valid source images",
    "rows": [
      {
        "track": "coco100",
        "benchmark": "COCO-100",
        "primary_metric": "detection_bbox_iou",
        "direction": "higher",
        "expected_count": 100,
        "systems": {
          "direct": {
            "name": "DINO-R50-4scale-24ep",
            "inference_completed_count": 100,
            "scored_count": 100,
            "quality_valid_count": 99,
            "quality_valid_mean": 0.5131224703806474
          },
          "lego": {
            "name": "GPT-6 Astra + LEGO-Anything",
            "trial_finished_count": 100,
            "scored_count": 94,
            "quality_valid_count": 93,
            "quality_valid_mean": 0.5265038909022697
          }
        },
        "paired_quality_valid": {
          "count": 93,
          "direct_mean": 0.5245145208136969,
          "lego_mean": 0.5265038909022697,
          "direct_advantage": -0.0019893700885728065,
          "direct_wins": 54,
          "ties": 0,
          "direct_losses": 39,
          "direct_win_rate": 0.5806451612903226
        },
        "failure_inclusive": {
          "direct": 0.5079912456768408,
          "lego": 0.4896486185391108,
          "missing_policy": "zero"
        }
      },
      {
        "track": "lvis100",
        "benchmark": "LVIS-100",
        "primary_metric": "instance_mask_iou",
        "direction": "higher",
        "expected_count": 100,
        "systems": {
          "direct": {
            "name": "facebook/sam3",
            "inference_completed_count": 100,
            "scored_count": 100,
            "quality_valid_count": 99,
            "quality_valid_mean": 0.5576401169973406
          },
          "lego": {
            "name": "GPT-6 Astra + LEGO-Anything",
            "trial_finished_count": 100,
            "scored_count": 94,
            "quality_valid_count": 93,
            "quality_valid_mean": 0.3060439288792593
          }
        },
        "paired_quality_valid": {
          "count": 93,
          "direct_mean": 0.5670006056513761,
          "lego_mean": 0.3060439288792593,
          "direct_advantage": 0.26095667677211676,
          "direct_wins": 88,
          "ties": 0,
          "direct_losses": 5,
          "direct_win_rate": 0.946236559139785
        },
        "failure_inclusive": {
          "direct": 0.5520637158273672,
          "lego": 0.28462085385771113,
          "missing_policy": "zero"
        }
      },
      {
        "track": "eth3d100",
        "benchmark": "ETH3D-100",
        "primary_metric": "relative_abs_rel",
        "direction": "lower",
        "expected_count": 100,
        "systems": {
          "direct": {
            "name": "depth-anything/DA3MONO-LARGE",
            "inference_completed_count": 100,
            "scored_count": 100,
            "quality_valid_count": 100,
            "quality_valid_mean": 0.07833708585746117
          },
          "lego": {
            "name": "GPT-6 Astra + LEGO-Anything",
            "trial_finished_count": 100,
            "scored_count": 99,
            "quality_valid_count": 99,
            "quality_valid_mean": 0.1554034965665526
          }
        },
        "paired_quality_valid": {
          "count": 99,
          "direct_mean": 0.07844961795862657,
          "lego_mean": 0.1554034965665526,
          "direct_advantage": 0.07695387860792605,
          "direct_wins": 72,
          "ties": 0,
          "direct_losses": 27,
          "direct_win_rate": 0.7272727272727273
        },
        "failure_inclusive": null
      }
    ]
  }
}

